AI Research Preference Models

AI research agents (AIRA) can now carry machine learning experiments from proposal through implementation and evaluation. Yet progress on frontier tasks is throttled by the cost of evaluations that can consume days of GPU time. When an agent can propose far more candidates than it can afford to run, progress depends on its research preference: how it allocates a fixed execution budget across many candidates. We introduce AI Research Preference Models (RPMs) that predict which candidate solution is most promising, without paying the cost of running them all. We build RPMs from frozen pretrained language models in two variants: an inference-only model that reasons over candidate plans, code, and previously executed solutions, and an agentic model that additionally runs small-scale pilot experiments. Integrated into the AIRA-dojo research agent and evaluated on the machine learning research benchmark AIRS-Bench, the two variants increase the average normalized score from 0.684 to 0.711 and 0.729, respectively. Both reach the unguided agent's 24-hour performance in roughly 15 hours, using less than two-thirds of its execution budget, and together yield new state-of-the-art results on two AIRS-Bench tasks.

==> make_arxiv.sh <==
#!/bin/bash
set -e

OUT="arxiv_submission.tar.gz"
STAGING=$(mktemp -d)
trap "rm -rf $STAGING" EXIT

# Copy all submission files into staging
cp paper.tex paper.bib fairmeta.cls "$STAGING/"
mkdir -p "$STAGING/sections" "$STAGING/figures" "$STAGING/assets"
cp sections/*.tex "$STAGING/sections/"
cp figures/*.pdf "$STAGING/figures/"
cp assets/logometa.pdf assets/optimistic.tfm assets/Optimistic.ttf assets/plainnat.bst "$STAGING/assets/"

# Strip comment lines (^\s*%) from .tex files, preserving line continuations ({%  }%)
for f in "$STAGING"/*.tex "$STAGING"/sections/*.tex; do
  sed -i '' '/^[[:space:]]*%/d' "$f"
done

COPYFILE_DISABLE=1 tar czf "$OUT" -C "$STAGING" .

echo "Created $OUT ($(du -h "$OUT" | cut -f1))"

